Wide Neural Networks Forget Less Catastrophically

A primary focus area in continual learning research is alleviating the "catastrophic forgetting" problem in neural networks by designing new algorithms that are more robust to the distribution shifts. While the recent progress in continual learning literature is encouraging, our understanding of what properties of neural networks contribute to catastrophic forgetting is still limited. To address this, instead of focusing on continual learning algorithms, in this work, we focus on the model itself and study the impact of "width" of the neural network architecture on catastrophic forgetting, and show that width has a surprisingly significant effect on forgetting. To explain this effect, we study the learning dynamics of the network from various perspectives such as gradient orthogonality, sparsity, and lazy training regime. We provide potential explanations that are consistent with the empirical results across different architectures and continual learning benchmarks.

==> compile.sh <==
pdflatex arxiv && bibtex arxiv && pdflatex arxiv && pdflatex arxiv
# pdflatex --shell-escape arxiv && bibtex arxiv && pdflatex --shell-escape arxiv && pdflatex --shell-escape arxiv

